Hypothesis Testing for Hierarchical Structures in Cognitive Diagnosis Models

Cognitive Diagnosis Models (CDMs) are a special family of discrete latent variable models widely used in educational, psychological and social sciences. In many applications of CDMs, certain hierarchical structures among the latent attributes are assumed by researchers to characterize their dependence structure. Specifically, a directed acyclic graph is used to specify hierarchical constraints on the allowable configurations of the discrete latent attributes. In this paper, we consider the important yet unaddressed problem of testing the existence of latent hierarchical structures in CDMs. We first introduce the concept of testability of hierarchical structures in CDMs and present sufficient conditions. Then we study the asymptotic behaviors of the likelihood ratio test (LRT) statistic, which is widely used for testing nested models. Due to the irregularity of the problem, the asymptotic distribution of LRT becomes nonstandard and tends to provide unsatisfactory finite sample performance under practical conditions. We provide statistical insights on such failures, and propose to use parametric bootstrap to perform the testing. We also demonstrate the effectiveness and superiority of parametric bootstrap for testing the latent hierarchies over non-parametric bootstrap and the na\"ive Chi-squared test through comprehensive simulations and an educational assessment dataset.

==> DINA_convergence/plotqq.m <==
lrt = zeros(Nrep,1);
for i = 1:Nrep
    lrt(i) = max(lrt_list{i},0);
end
lrt = sort(lrt);

q = zeros(Nrep,1);
for i = 1:Nrep
   q(i) = chi2cdf(lrt(i),1,"upper")/2;
end
    
    
t = (1:Nrep)/Nrep;
y = (1:(Nrep/2)) / Nrep;
y = [y, 0.5*ones(1,Nrep/2)];
h = figure;
plot(t,y, 'r', 'LineWidth',2)
ylim([0,1]);
hold on
%plot(t,sort(q),"b.");
scatter(t,sort(q),"b.")%,'MarkerEdgeAlpha',0.1)
%hold off
%alpha(.01)
legend("reference", "p value", "location", "best", 'FontSize',16)
xlabel("expected",'fontsize',20)
ylabel("observed",'fontsize',20)
set(gca,'FontSize',16);
%set(h,'FontSize',16);
title("N="+N+", J="+J+", s_j= g_j="+r,'fontsize',20);
filename = N+"_"+J+"_"+r+".pdf";

set(gcf, 'PaperSize', [8.5 7.5]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 8.5 7.5]);

set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8.5 7.5]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 8.5 7.5]);

set(gcf, 'renderer', 'painters');
print(gcf, '-dpdf', filename);
%saveas(gcf, N+"_"+J+"_"+r+".pdf")



%set(h,'Units','Inches');
%pos = get(h,'Position');
%set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)]);
%set(gca(), 'LooseInset', get(gca(), 'TightInset'));
%saveas(h, filename)
%print(gcf, filename, '-dpdf')
%set(gcf,'PaperSize',[10 10]);
%print(gcf, filename, '-dpdf')
%

==> DINA_convergence/untitled.m <==
q = zeros(Nrep,1);

t = (1:250)/250;
for i = 1:250
    q(250+i) = chi2inv(t(i),1)/2;
end


lrt = zeros(Nrep,1);
for i = 1:Nrep
    lrt(i) = max(lrt_list{i},0);
end
lrt = sort(lrt);
